Wannier Functions Dually Localized in Space and Energy

The construction of Wannier functions from Bloch orbitals offers a unitary freedom that can be exploited to yield Wannier functions with advantageous properties. Minimizing the spatial variance is a well-known choice; another, previously proposed for Wannier functions constructed from the occupied Bloch manifold, minimizes a weighted sum of spatial and energy variance. Departing from all previous work, we extend dual localization to include both valence and conduction bands together. Near the Fermi energy, these dually localized Wannier functions yield frontier (bonding and antibonding) orbitals in bulk silicon and molecular ethylene, as well as $d$-orbital character in metallic copper. Because they are both localized and retain information about the orbital energy spectrum, dually localized Wannier functions are well suited to orbital-dependent methods that associate Wannier functions with specific energy ranges. They naturally induce fractional occupations, allowing for corrections to the DFA total energy.

==> anc/DLWF.bib <==
@book{ashcroft1976,
  title = {Solid-{{State Physics}}},
  author = {Ashcroft, Neil W. and Mermin, N. David},
  year = {1976},
  edition = {1st},
  publisher = {Harcourt},
  address = {Orlando, FL},
  isbn = {0-03-083993-9}
}

@article{borghi2014,
  title = {Koopmans-Compliant Functionals and Their Performance against Reference Molecular Data},
  author = {Borghi, Giovanni and Ferretti, Andrea and Nguyen, Ngoc Linh and Dabo, Ismaila and Marzari, Nicola},
  year = {2014},
  month = aug,
  journal = {Phys. Rev. B},
  volume = {90},
  number = {7},
  pages = {075135},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.90.075135},
  urldate = {2022-03-22},
  abstract = {Koopmans-compliant functionals emerge naturally from extending the constraint of piecewise linearity of the total energy as a function of the number of electrons to each fractional orbital occupation. When applied to approximate density-functional theory, these corrections give rise to orbital-density-dependent functionals and potentials. We show that the simplest implementations of Koopmans' compliance provide accurate estimates for the quasiparticle excitations and leave the total energy functional almost or exactly intact, i.e., they describe correctly electron removals or additions, but do not necessarily alter the electronic charge density distribution within the system. Additional Koopmans-compliant functionals can be constructed that modify the potential energy surface, starting, e.g., from Perdew-Zunger corrections. These functionals become exactly one-electron self-interaction free and, as all Koopmans-compliant functionals, are approximately many-electron self-interaction free. We discuss in detail these different formulations, and provide extensive benchmarks for the 55 molecules in the reference G2-1 set, using Koopmans-compliant functionals constructed from local-density or generalized-gradient approximations. In all cases, we find excellent performance in the electronic properties, comparable or improved with respect to that of many-body perturbation theories, such as G0W0 and self-consistent GW, at a fraction of the cost and in a variational framework that also delivers energy derivatives. Structural properties and atomization energies preserve or slightly improve the accuracy of the underlying density-functional approximations.},
  file = {/Users/celerity/Zotero/storage/Borghi et_al/Borghi et_al_2014_Koopmans-compliant functionals and their performance against reference.pdf;/Users/celerity/Zotero/storage/Borghi et_al/SI_Borghi et_al_2014_Koopmans-compliant functionals and their performance against reference.pdf}
}

@article{brouder2007,
  title = {Exponential {{Localization}} of {{Wannier Functions}} in {{Insulators}}},
  author = {Brouder, Christian and Panati, Gianluca and Calandra, Matteo and Mourougane, Christophe and Marzari, Nicola},
  year = {2007},
  month = jan,
  journal = {Phys. Rev. Lett.},
  volume = {98},
  number = {4},
  pages = {046402},
  issn = {0031-9007, 1079-7114},
  doi = {10.1103/PhysRevLett.98.046402},
  urldate = {2020-03-10},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Brouder et_al/Brouder et_al_2007_Exponential Localization of Wannier Functions in Insulators.pdf}
}

@article{damle2015,
  title = {Compressed {{Representation}} of {{Kohn}}--{{Sham Orbitals}} via {{Selected Columns}} of the {{Density Matrix}}},
  author = {Damle, Anil and Lin, Lin and Ying, Lexing},
  year = {2015},
  month = apr,
  journal = {J. Chem. Theory Comput.},
  volume = {11},
  number = {4},
  pages = {1463--1469},
  issn = {1549-9618, 1549-9626},
  doi = {10.1021/ct500985f},
  urldate = {2020-07-13},
  abstract = {Given a set of Kohn-Sham orbitals from an insulating system, we present a simple, robust, efficient, and highly parallelizable method to construct a set of optionally orthogonal, localized basis functions for the associated subspace. Our method explicitly uses the fact that density matrices associated with insulating systems decay exponentially along the off-diagonal direction in the real space representation. We avoid the usage of an optimization procedure, and the localized basis functions are constructed directly from a set of selected columns of the density matrix (SCDM). Consequently, the core portion of our localization procedure is not dependent on any adjustable parameters. The only adjustable parameters present pertain to the use of the SCDM after their computation (for example, at what value should the SCDM be truncated). Our method can be used in any electronic structure software package with an arbitrary basis set. We demonstrate the numerical accuracy and parallel scalability of the SCDM procedure using orbitals generated by the Quantum ESPRESSO software package. We also demonstrate a procedure for combining the orthogonalized SCDM with Hockney's algorithm to efficiently perform Hartree-Fock exchange energy calculations with near-linear scaling.},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Damle et_al/Damle et_al_2015_Compressed Representation of Kohn–Sham Orbitals via Selected Columns of the.pdf;/Users/celerity/Zotero/storage/Damle et_al/SI_Damle et_al_2015_Compressed Representation of Kohn–Sham Orbitals via Selected Columns of the.pdf}
}

@article{damle2017,
  title = {{{SCDM-k}}: {{Localized}} Orbitals for Solids via Selected Columns of the Density Matrix},
  shorttitle = {{{SCDM-k}}},
  author = {Damle, Anil and Lin, Lin and Ying, Lexing},
  year = {2017},
  month = apr,
  journal = {Journal of Computational Physics},
  volume = {334},
  pages = {1--15},
  issn = {00219991},
  doi = {10.1016/j.jcp.2016.12.053},
  urldate = {2020-07-13},
  abstract = {The recently developed selected columns of the density matrix (SCDM) method (Damle et al. 2015, [16]) is a simple, robust, efficient and highly parallelizable method for constructing localized orbitals from a set of delocalized Kohn--Sham orbitals for insulators and semiconductors with point sampling of the Brillouin zone. In this work we generalize the SCDM method to Kohn--Sham density functional theory calculations with k-point sampling of the Brillouin zone, which is needed for more general electronic structure calculations for solids. We demonstrate that our new method, called SCDM-k, is by construction gauge independent and a natural way to describe localized orbitals. SCDM-k computes localized orbitals without the use of an optimization procedure, and thus does not suffer from the possibility of being trapped in a local minimum. Furthermore, the computational complexity of using SCDM-k to construct orthogonal and localized orbitals scales as O(N log N) where N is the total number of k-points in the Brillouin zone. SCDM-k is therefore efficient even when a large number of k-points are used for Brillouin zone sampling. We demonstrate the numerical performance of SCDM-k using systems with model potentials in two and three dimensions.},
  langid = {english},
  keywords = {\_tablet\_modified},
  file = {/Users/celerity/Zotero/storage/Damle et_al/Damle et_al_2017_SCDM-k.pdf}
}

@article{damle2018,
  title = {Disentanglement via {{Entanglement}}: {{A Unified Method}} for {{Wannier Localization}}},
  shorttitle = {Disentanglement via {{Entanglement}}},
  author = {Damle, Anil and Lin, Lin},
  year = {2018},
  month = jan,
  journal = {Multiscale Model. Simul.},
  volume = {16},
  number = {3},
  pages = {1392--1410},
  issn = {1540-3459, 1540-3467},
  doi = {10.1137/17M1129696},
  urldate = {2020-07-23},
  abstract = {The Wannier localization problem in quantum physics is mathematically analogous to finding a localized representation of a subspace corresponding to a nonlinear eigenvalue problem. While Wannier localization is well understood for insulating materials with isolated eigenvalues, less is known for metallic systems with entangled eigenvalues. Currently, the most widely used method for treating systems with entangled eigenvalues is to first obtain a reduced subspace (often referred to as disentanglement) and then to solve the Wannier localization problem by treating the reduced subspace as an isolated system. This is a multiobjective nonconvex optimization procedure, and its solution can depend sensitively on the initial guess. We propose a new method to solve the Wannier localization problem, avoiding the explicit use of an optimization procedure. Our method is robust and efficient, relies on few tunable parameters, and provides a unified framework for addressing problems with isolated and entangled eigenvalues.},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Damle_Lin/Damle_Lin_2018_Disentanglement via Entanglement.pdf}
}

@book{daubechies1992,
  title = {Ten {{Lectures}} on {{Wavelets}}},
  author = {Daubechies, Ingrid},
  year = {1992},
  series = {{{CBMS-NSF Regional Conference Series}} in {{Applied Mathematics}}},
  number = {61},
  publisher = {{Society for Industrial and Applied Mathematics}},
  isbn = {978-0-89871-274-2},
  langid = {english}
}

@article{dawes2006,
  title = {Using Simultaneous Diagonalization and Trace Minimization to Make an Efficient and Simple Multidimensional Basis for Solving the Vibrational {{Schr{\"o}dinger}} Equation},
  author = {Dawes, Richard and Carrington, Jr., Tucker},
  year = {2006},
  month = feb,
  journal = {The Journal of Chemical Physics},
  volume = {124},
  number = {5},
  pages = {054102},
  issn = {0021-9606},
  doi = {10.1063/1.2162168},
  urldate = {2024-07-31},
  abstract = {In this paper we improve the product simultaneous diagonalization (SD) basis method we previously proposed [J. Chem. Phys.\hphantom{,}122, 134101 (2005)] and applied to solve the Schr{\"o}dinger equation for the motion of nuclei on a potential surface. The improved method is tested using coupled complicated Hamiltonians with as many as 16 coordinates for which we can easily find numerically exact solutions. In a basis of sorted products of one-dimensional (1D) SD functions the Hamiltonian matrix is nearly diagonal. The localization of the 1D SD functions for coordinate qc depends on a parameter we denote {$\alpha$}c. In this paper we present a trace minimization scheme for choosing {$\alpha$}c to nearly block diagonalize the Hamiltonian matrix. Near-block diagonality makes it possible to truncate the matrix without degrading the accuracy of the lowest energy levels. We show that in the sorted product SD basis perturbation theory works extremely well. The trace minimization scheme is general and easy to implement.},
  file = {/Users/celerity/Zotero/storage/Q9LYHFB3/Dawes and Carrington - 2006 - Using simultaneous diagonalization and trace minim.pdf}
}

@article{dawes2006a,
  title = {Using Simultaneous Diagonalization and Trace Minimization to Make an Efficient and Simple Multidimensional Basis for Solving the Vibrational {{Schr{\"o}dinger}} Equation},
  author = {Dawes, Richard and Carrington, Jr., Tucker},
  year = {2006},
  month = feb,
  journal = {The Journal of Chemical Physics},
  volume = {124},
  number = {5},
  pages = {054102},
  issn = {0021-9606},
  doi = {10.1063/1.2162168},
  urldate = {2024-08-05},
  abstract = {In this paper we improve the product simultaneous diagonalization (SD) basis method we previously proposed [J. Chem. Phys.\hphantom{,}122, 134101 (2005)] and applied to solve the Schr{\"o}dinger equation for the motion of nuclei on a potential surface. The improved method is tested using coupled complicated Hamiltonians with as many as 16 coordinates for which we can easily find numerically exact solutions. In a basis of sorted products of one-dimensional (1D) SD functions the Hamiltonian matrix is nearly diagonal. The localization of the 1D SD functions for coordinate qc depends on a parameter we denote {$\alpha$}c. In this paper we present a trace minimization scheme for choosing {$\alpha$}c to nearly block diagonalize the Hamiltonian matrix. Near-block diagonality makes it possible to truncate the matrix without degrading the accuracy of the lowest energy levels. We show that in the sorted product SD basis perturbation theory works extremely well. The trace minimization scheme is general and easy to implement.},
  file = {/Users/celerity/Zotero/storage/BHFVM4SD/Dawes and Carrington - 2006 - Using simultaneous diagonalization and trace minim.pdf}
}

@article{descloizeaux1963,
  title = {Orthogonal {{Orbitals}} and {{Generalized Wannier Functions}}},
  author = {{des Cloizeaux}, Jacques},
  year = {1963},
  month = jan,
  journal = {Phys. Rev.},
  volume = {129},
  number = {2},
  pages = {554--566},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRev.129.554},
  urldate = {2024-07-31},
  abstract = {The invariance properties of a one-electron Hamiltonian {$H$}={$T$}+{$V$} with respect to the transformations of a space group {$GH$} are used to show how the eigenfunctions of {$H$} can be expanded in terms of equivalent local orbitals. These orbitals are built from a suitable set of eigenfunctions and are shown to be orthogonal to each other. They are associated with the points {$M$} of a lattice {$L$} which is invariant with respect to {$GH$} and can be obtained from each other by space transformations. Group theory is used to write explicitly the unitary relations connecting the set of eigenfunctions of {$H$} and the corresponding orbitals. In crystals, it is shown that the eigenfunctions belonging to an energy band can often be described by means of one set of orbitals, provided that certain simple conditions are fulfilled. These conditions depend on the properties of the levels which correspond to the points {$\Sigma$} of maximum symmetry in the reciprocal space. These requirements determine also the nature of the lattice {$L$} and the chemical bonding in the band.},
  file = {/Users/celerity/Zotero/storage/9ZQHX3YE/Cloizeaux - 1963 - Orthogonal Orbitals and Generalized Wannier Functi.pdf}
}

@article{descloizeaux1964a,
  title = {Energy {{Bands}} and {{Projection Operators}} in a {{Crystal}}: {{Analytic}} and {{Asymptotic Properties}}},
  shorttitle = {Energy {{Bands}} and {{Projection Operators}} in a {{Crystal}}},
  author = {{des Cloizeaux}, Jacques},
  year = {1964},
  month = aug,
  journal = {Phys. Rev.},
  volume = {135},
  number = {3A},
  pages = {A685-A697},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRev.135.A685},
  urldate = {2021-06-27},
  abstract = {In an n-dimensional crystal, an energy band is usually made of several branches which are connected with each other. Accordingly, the Bloch states of wave vector K which are eigenfunctions of a one-electron Hamiltonian H=-{$\Delta$}+V and which belong to a given band B, define a subspace S(K) of finite dimensionality. For a large class of potentials, two properties concerning the subspaces S(K) which are associated with a fixed band B have been proved for n-dimensional crystals. (1) The projection operator P(K) on S(K) can be defined for complex values of K, and its matrix elements {$\langle$}r{\textbar}P(K){\textbar}r{$\prime\rangle$} are analytic in a strip of the complex K space; this strip is centered on the real K space and is independent of r and r'. (2) The projection operator P={$\int$}dhKP(K) (integration on the Brillouin zone) has matrix elements {$\langle$}r{\textbar}P{\textbar}r{$\prime\rangle$} which decrease exponentially when the length{\textbar}r-r{$\prime\vert$} goes to infinity.},
  file = {/Users/celerity/Zotero/storage/Cloizeaux/Cloizeaux_1964_Energy Bands and Projection Operators in a Crystal.pdf}
}

@article{fletcher1964,
  title = {Function Minimization by Conjugate Gradients},
  author = {Fletcher, R. and Reeves, C. M.},
  year = {1964},
  month = jan,
  journal = {The Computer Journal},
  volume = {7},
  number = {2},
  pages = {149--154},
  issn = {0010-4620},
  doi = {10.1093/comjnl/7.2.149},
  urldate = {2024-07-31},
  abstract = {A quadratically convergent gradient method for locating an unconstrained local minimum of a function of several variables is described. Particular advantages are its simplicity and its modest demands on storage, space for only three vectors being required. An ALGOL procedure is presented, and the paper includes a discussion of results obtained by its used on various test functions.},
  file = {/Users/celerity/Zotero/storage/5IRMH2VX/Fletcher and Reeves - 1964 - Function minimization by conjugate gradients.pdf}
}

@article{foster1960,
  title = {Canonical {{Configurational Interaction Procedure}}},
  author = {Foster, J. M. and Boys, S. F.},
  year = {1960},
  month = apr,
  journal = {Rev. Mod. Phys.},
  volume = {32},
  number = {2},
  pages = {300--302},
  publisher = {American Physical Society},
  doi = {10.1103/RevModPhys.32.300},
  urldate = {2021-02-16},
  abstract = {DOI:https://doi.org/10.1103/RevModPhys.32.300},
  file = {/Users/celerity/Zotero/storage/Foster_Boys/Foster_Boys_1960_Canonical Configurational Interaction Procedure.pdf}
}

@article{giannozzi2009,
  title = {{{QUANTUM ESPRESSO}}: A Modular and Open-Source Software Project for Quantum Simulations of Materials},
  shorttitle = {{{QUANTUM ESPRESSO}}},
  author = {Giannozzi, Paolo and Baroni, Stefano and Bonini, Nicola and Calandra, Matteo and Car, Roberto and Cavazzoni, Carlo and Ceresoli, Davide and Chiarotti, Guido L and Cococcioni, Matteo and Dabo, Ismaila and Dal Corso, Andrea and {de Gironcoli}, Stefano and Fabris, Stefano and Fratesi, Guido and Gebauer, Ralph and Gerstmann, Uwe and Gougoussis, Christos and Kokalj, Anton and Lazzeri, Michele and {Martin-Samos}, Layla and Marzari, Nicola and Mauri, Francesco and Mazzarello, Riccardo and Paolini, Stefano and Pasquarello, Alfredo and Paulatto, Lorenzo and Sbraccia, Carlo and Scandolo, Sandro and Sclauzero, Gabriele and Seitsonen, Ari P and Smogunov, Alexander and Umari, Paolo and Wentzcovitch, Renata M},
  year = {2009},
  month = sep,
  journal = {J. Phys.: Condens. Matter},
  volume = {21},
  number = {39},
  pages = {395502},
  issn = {0953-8984, 1361-648X},
  doi = {10.1088/0953-8984/21/39/395502},
  urldate = {2020-04-25},
  abstract = {QUANTUM ESPRESSO is an integrated suite of computer codes for electronic-structure calculations and materials modeling, based on density-functional theory, plane waves, and pseudopotentials (norm-conserving, ultrasoft, and projector-augmented wave). The acronym ESPRESSO stands for opEn Source Package for Research in Electronic Structure, Simulation, and Optimization. It is freely available to researchers around the world under the terms of the GNU General Public License. QUANTUM ESPRESSO builds upon newly-restructured electronic-structure codes that have been developed and tested by some of the original authors of novel electronic-structure algorithms and applied in the last twenty years by some of the leading materials modeling groups worldwide. Innovation and efficiency are still its main focus, with special attention paid to massively parallel architectures, and a great effort being devoted to user friendliness. QUANTUM ESPRESSO is evolving towards a distribution of independent and interoperable codes in the spirit of an open-source project, where researchers active in the field of electronic-structure calculations are encouraged to participate in the project by contributing their own codes or by implementing their own ideas into existing codes.},
  langid = {english},
  file = {/Users/celerity/Zotero/storage/Giannozzi et_al/Giannozzi et_al_2009_QUANTUM ESPRESSO.pdf}
}

@article{giannozzi2017,
  title = {Advanced Capabilities for Materials Modelling with {{Quantum ESPRESSO}}},
  author = {Giannozzi, P and Andreussi, O and Brumme, T and Bunau, O and Buongiorno Nardelli, M and Calandra, M and Car, R and Cavazzoni, C and Ceresoli, D and Cococcioni, M and Colonna, N and Carnimeo, I and Dal Corso, A and {de Gironcoli}, S and Delugas, P and DiStasio, R A and Ferretti, A and Floris, A and Fratesi, G and Fugallo, G and Gebauer, R and Gerstmann, U and Giustino, F and Gorni, T and Jia, J and Kawamura, M and Ko, H-Y and Kokalj, A and K{\"u}{\c c}{\"u}kbenli, E and Lazzeri, M and Marsili, M and Marzari, N and Mauri, F and Nguyen, N L and Nguyen, H-V and {Otero-de-la-Roza}, A and Paulatto, L and Ponc{\'e}, S and Rocca, D and Sabatini, R and Santra, B and Schlipf, M and Seitsonen, A P and Smogunov, A and Timrov, I and Thonhauser, T and Umari, P and Vast, N and Wu, X and Baroni, S},
  year = {2017},
  month = nov,
  journal = {J. Phys.: Condens. Matter},
  volume = {29},
  number = {46},
  pages = {465901},
  issn = {0953-8984, 1361-648X},
  doi = {10.1088/1361-648X/aa8f79},
  urldate = {2020-04-25},
  abstract = {Quantum ESPRESSO is an integrated suite of open-source computer codes for quantum simulations of materials using state-of-the-art electronic-structure techniques, based on density-functional theory, density-functional perturbation theory, and many-body perturbation theory, within the plane-wave pseudopotential and projector-augmented-wave approaches. Quantum ESPRESSO owes its popularity to the wide variety of properties and processes it allows to simulate, to its performance on an increasingly broad array of hardware architectures, and to a community of researchers that rely on its capabilities as a core open-source development platform to implement their ideas. In this paper we describe recent extensions and improvements, covering new methodologies and property calculators, improved parallelization, code modularization, and extended interoperability both within the distribution and with external software.},
  langid = {english},
  file = {/Users/celerity/Zotero/storage/Giannozzi et_al/Giannozzi et_al_2017_Advanced capabilities for materials modelling with Quantum ESPRESSO.pdf}
}

@article{giustino2006,
  title = {Mixed {{Wannier-Bloch Functions}} for {{Electrons}} and {{Phonons}} in {{Periodic Systems}}},
  author = {Giustino, Feliciano and Pasquarello, Alfredo},
  year = {2006},
  month = jun,
  journal = {Phys. Rev. Lett.},
  volume = {96},
  number = {21},
  pages = {216403},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.96.216403},
  urldate = {2022-03-02},
  abstract = {We introduce mixed Wannier-Bloch functions for studying electronic and vibrational spectra of periodic systems. These functions carry both spatial localization and limited spectral broadening, thereby combining the advantages of descriptions based on energy eigenstates (Bloch states) and position eigenstates (Wannier states). For the analysis of vibrational modes, a lattice position operator is introduced, analogous to the electronic Berry-phase position operator. Application to vitreous SiO2 demonstrates that mixed Wannier-Bloch functions constitute a powerful tool for tracking fingerprints of short- and medium-range structural order in electronic and vibrational spectra.},
  file = {/Users/celerity/Zotero/storage/Giustino_Pasquarello/Giustino_Pasquarello_2006_Mixed Wannier-Bloch Functions for Electrons and Phonons in Periodic Systems.pdf}
}

@article{goedecker1999a,
  title = {Linear Scaling Electronic Structure Methods},
  author = {Goedecker, Stefan},
  year = {1999},
  month = jul,
  journal = {Rev. Mod. Phys.},
  volume = {71},
  number = {4},
  pages = {1085--1123},
  publisher = {American Physical Society},
  doi = {10.1103/RevModPhys.71.1085},
  urldate = {2024-07-31},
  abstract = {Methods exhibiting linear scaling with respect to the size of the system, the so-called O(N) methods, are an essential tool for the calculation of the electronic structure of large systems containing many atoms. They are based on algorithms that take advantage of the decay properties of the density matrix. In this article the physical decay properties of the density matrix will first be studied for both metals and insulators. Several strategies for constructing O(N) algorithms will then be presented and critically examined. Some issues that are relevant only for self-consistent O(N) methods, such as the calculation of the Hartree potential and mixing issues, will also be discussed. Finally some typical applications of O(N) methods are briefly described.},
  file = {/Users/celerity/Zotero/storage/IRPSXTPZ/Goedecker - 1999 - Linear scaling electronic structure methods.pdf}
}

@article{gygi2003,
  title = {Computation of {{Maximally Localized Wannier Functions}} Using a Simultaneous Diagonalization Algorithm},
  author = {Gygi, Fran{\c c}ois and Fattebert, Jean-Luc and Schwegler, Eric},
  year = {2003},
  month = sep,
  journal = {Computer Physics Communications},
  volume = {155},
  number = {1},
  pages = {1--6},
  issn = {00104655},
  doi = {10.1016/S0010-4655(03)00315-1},
  urldate = {2020-02-16},
  abstract = {We show that a simultaneous diagonalization algorithm used in signal processing applications can be used in the context of electronic structure calculations to efficiently compute Maximally Localized Wannier Functions (MLWFs). Applications to calculations of MLWFs in molecular and solid systems demonstrate the efficiency of the approach. We also present and discuss a parallel version of the algorithm. An extension of the concept of MLWF to generalized minimum spread wavefunctions is proposed.},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Gygi et_al/Gygi et_al_2003_Computation of Maximally Localized Wannier Functions using a simultaneous.pdf}
}

@article{hamann2013,
  title = {Optimized Norm-Conserving {{Vanderbilt}} Pseudopotentials},
  author = {Hamann, D. R.},
  year = {2013},
  month = aug,
  journal = {Phys. Rev. B},
  volume = {88},
  number = {8},
  pages = {085117},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.88.085117},
  urldate = {2021-02-17},
  abstract = {Fully nonlocal two-projector norm-conserving pseudopotentials are shown to be compatible with a systematic approach to the optimization of convergence with the size of the plane-wave basis. A reformulation of the optimization is developed, including the ability to apply it to positive-energy atomic scattering states and to enforce greater continuity in the pseudopotential. The generalization of norm conservation to multiple projectors is reviewed and recast for the present purposes. Comparisons among the results of all-electron and one- and two-projector norm-conserving pseudopotential calculations of lattice constants and bulk moduli are made for a group of solids chosen to represent a variety of types of bonding and a sampling of the periodic table.},
  file = {/Users/celerity/Zotero/storage/Hamann/Erratum2017_Hamann_2013_Optimized norm-conserving Vanderbilt pseudopotentials.pdf;/Users/celerity/Zotero/storage/Hamann/Hamann_2013_Optimized norm-conserving Vanderbilt pseudopotentials.pdf}
}

@article{hom1975,
  title = {Accurate Lattice Constants from Multiple Reflection Measurements. {{II}}. {{Lattice}} Constants of Germanium Silicon, and Diamond},
  author = {Hom, T. and Kiszenik, W. and Post, B.},
  year = {1975},
  month = aug,
  journal = {J Appl Cryst},
  volume = {8},
  number = {4},
  pages = {457--458},
  publisher = {International Union of Crystallography},
  issn = {0021-8898},
  doi = {10.1107/S0021889875010965},
  urldate = {2024-07-31},
  abstract = {The lattice constants of a diamond platelet and of large single, undoped, crystals of silicon and germanium have been determined from measurements of multiple diffraction patterns by the method described in Part I [Post (1975). J. Appl. Cryst. 8, 452--456]. The mean values, based on measurements of eight to twelve reflections, and their standard deviations are: diamond a = 3.566986 {\AA}, Aa/a = 2.6 {\texttimes} 10-6; silicon a = 5.430941 {\AA}, Aa/a = 2 {\texttimes} 10-6; germanium a = 5.657820 {\AA}, {$\Delta$}a/a = 1.6 {\texttimes} 10-6.},
  langid = {english}
}

@article{kohn1959,
  title = {Analytic {{Properties}} of {{Bloch Waves}} and {{Wannier Functions}}},
  author = {Kohn, W.},
  year = {1959},
  month = aug,
  journal = {Phys. Rev.},
  volume = {115},
  number = {4},
  pages = {809--821},
  issn = {0031-899X},
  doi = {10.1103/PhysRev.115.809},
  urldate = {2020-01-15},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Kohn/Kohn_1959_Analytic Properties of Bloch Waves and Wannier Functions.pdf}
}

@article{kohn1973,
  title = {Construction of {{Wannier Functions}} and {{Applications}} to {{Energy Bands}}},
  author = {Kohn, W.},
  year = {1973},
  month = may,
  journal = {Phys. Rev. B},
  volume = {7},
  number = {10},
  pages = {4388--4398},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.7.4388},
  urldate = {2022-03-03},
  abstract = {This paper is a contribution to the theory of Wannier functions. The main emphasis is on practical methods for the ab initio construction of Wannier functions for simple and composite bands from appropriate variational principles. The cases of a simple s band, a hybridized s-d band, and the valence and conduction bands of the diamond structure are treated in detail. The calculations of Bloch waves, energy bands, and densities of states from Wannier functions is described. Questions of uniqueness and nonuniqueness and problems due to attachment to other bands are also discussed.},
  file = {/Users/celerity/Zotero/storage/Kohn/Kohn_1973_Construction of Wannier Functions and Applications to Energy Bands.pdf}
}

@article{lee2005,
  title = {Band {{Structure}} and {{Quantum Conductance}} of {{Nanostructures}} from {{Maximally Localized Wannier Functions}}: {{The Case}} of {{Functionalized Carbon Nanotubes}}},
  shorttitle = {Band {{Structure}} and {{Quantum Conductance}} of {{Nanostructures}} from {{Maximally Localized Wannier Functions}}},
  author = {Lee, Young-Su and Nardelli, Marco Buongiorno and Marzari, Nicola},
  year = {2005},
  month = aug,
  journal = {Phys. Rev. Lett.},
  volume = {95},
  number = {7},
  pages = {076804},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.95.076804},
  urldate = {2024-07-31},
  abstract = {We have combined large-scale, {$\Gamma$}-point electronic-structure calculations with the maximally localized Wannier functions approach to calculate efficiently the band structure and the quantum conductance of complex systems containing thousands of atoms while maintaining full first-principles accuracy. We have applied this approach to study covalent functionalizations in metallic single-walled carbon nanotubes. We find that the band structure around the Fermi energy is much less dependent on the chemical nature of the ligands than on the {$s$}⁢{$p$}3 functionalization pattern disrupting the conjugation network. Common aryl functionalizations are more stable when paired with saturating hydrogens; even when paired, they still act as strong scattering centers that degrade the ballistic conductance of the nanotubes already at low degrees of coverage.},
  file = {/Users/celerity/Zotero/storage/7KZ5B9FU/Lee et al. - 2005 - Band Structure and Quantum Conductance of Nanostru.pdf}
}

@article{li2011a,
  title = {Improving the {{Electrical Conductivity}} of {{Carbon Nanotube Networks}}: {{A First-Principles Study}}},
  shorttitle = {Improving the {{Electrical Conductivity}} of {{Carbon Nanotube Networks}}},
  author = {Li, Elise Y. and Marzari, Nicola},
  year = {2011},
  month = dec,
  journal = {ACS Nano},
  volume = {5},
  number = {12},
  pages = {9726--9736},
  publisher = {American Chemical Society},
  issn = {1936-0851},
  doi = {10.1021/nn2032227},
  urldate = {2024-07-31},
  abstract = {We address the issue of the low electrical conductivity observed in carbon nanotube networks using first-principles calculations of the structure, stability, and ballistic transport of different nanotube junctions. We first study covalent linkers, using the nitrene--pyrazine case as a model for conductance-preserving [2 + 1] cycloadditions, and discuss the reasons for their poor performance. We then characterize the role of transition-metal adsorbates in improving mechanical coupling and electrical tunneling between the tubes. We show that the strong hybridization between the transition-metal d orbitals with the {$\pi$} orbitals of the nanotube can provide an excellent electrical bridge for nanotube--nanotube junctions. This effect is maximized in the case of nitrogen-doped nanotubes, thanks to the strong mechanical coupling between the tubes mediated by a single transition metal adatom. Our results suggest effective strategies to optimize the performance of carbon nanotube networks.},
  file = {/Users/celerity/Zotero/storage/QEF84KQQ/Li and Marzari - 2011 - Improving the Electrical Conductivity of Carbon Na.pdf}
}

@article{li2018,
  title = {Localized Orbital Scaling Correction for Systematic Elimination of Delocalization Error in Density Functional Approximations},
  author = {Li, Chen and Zheng, Xiao and Su, Neil Qiang and Yang, Weitao},
  year = {2018},
  month = mar,
  journal = {Nat. Sci. Rev.},
  volume = {5},
  number = {2},
  pages = {203--215},
  issn = {2095-5138, 2053-714X},
  doi = {10.1093/nsr/nwx111},
  urldate = {2020-01-20},
  abstract = {The delocalization error of popular density functional approximations (DFAs) leads to diversified problems in present-day density functional theory calculations. For achieving a universal elimination of delocalization error, we develop a localized orbital scaling correction (LOSC) framework, which unifies our previously proposed global and local scaling approaches. The LOSC framework accurately characterizes the distributions of global and local fractional electrons, and is thus capable of correcting system energy, energy derivative and electron density in a self-consistent and size-consistent manner. The LOSC--DFAs lead to systematically improved results, including the dissociation of cationic species, the band gaps of molecules and polymer chains, the energy and density changes upon electron addition and removal, and photoemission spectra.},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Li et_al/Li et_al_2018_Localized orbital scaling correction for systematic elimination of.pdf;/Users/celerity/Zotero/storage/Li et_al/SI_Li et_al_2018_Localized orbital scaling correction for systematic elimination of.pdf}
}

@article{ma2016,
  title = {Using {{Wannier}} Functions to Improve Solid Band Gap Predictions in Density Functional Theory},
  author = {Ma, Jie and Wang, Lin-Wang},
  year = {2016},
  month = apr,
  journal = {Sci. Rep.},
  volume = {6},
  number = {1},
  pages = {24924},
  publisher = {Nature Publishing Group},
  issn = {2045-2322},
  doi = {10.1038/srep24924},
  urldate = {2021-02-07},
  abstract = {Enforcing a straight-line condition of the total energy upon removal/addition of fractional electrons on eigen states has been successfully applied to atoms and molecules for calculating ionization potentials and electron affinities, but fails for solids due to the extended nature of the eigen orbitals. Here we have extended the straight-line condition to the removal/addition of fractional electrons on Wannier functions constructed within the occupied/unoccupied subspaces. It removes the self-interaction energies of those Wannier functions, and yields accurate band gaps for solids compared to experiments. It does not have any adjustable parameters and the computational cost is at the DFT level. This method can also work for molecules, providing eigen energies in good agreement with experimental ionization potentials and electron affinities. Our approach can be viewed as an alternative approach of the standard LDA+U procedure.},
  copyright = {2016 The Author(s)},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Ma_Wang/Ma_Wang_2016_Using Wannier functions to improve solid band gap predictions in density.pdf;/Users/celerity/Zotero/storage/Ma_Wang/SI_Ma_Wang_2016_Using Wannier functions to improve solid band gap predictions in density.pdf}
}

@misc{mahler2024a,
  title = {Mtesseracted/Wannier90: {{CostSE}}},
  author = {Mahler, Aaron},
  year = {2024},
  urldate = {2024-07-31},
  abstract = {Fork of the Wannier90 code implementing DLWFs.},
  howpublished = {https://github.com/mtesseracted/wannier90}
}

@article{marzari1997,
  title = {Maximally Localized Generalized {{Wannier}} Functions for Composite Energy Bands},
  author = {Marzari, Nicola and Vanderbilt, David},
  year = {1997},
  month = nov,
  journal = {Phys. Rev. B},
  volume = {56},
  number = {20},
  pages = {12847--12865},
  issn = {0163-1829, 1095-3795},
  doi = {10.1103/PhysRevB.56.12847},
  urldate = {2020-03-28},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Marzari_Vanderbilt/Marzari_Vanderbilt_1997_Maximally localized generalized Wannier functions for composite energy bands.pdf}
}

@article{monkhorst1976,
  title = {Special Points for {{Brillouin-zone}} Integrations},
  author = {Monkhorst, Hendrik J. and Pack, James D.},
  year = {1976},
  month = jun,
  journal = {Phys. Rev. B},
  volume = {13},
  number = {12},
  pages = {5188--5192},
  issn = {0556-2805},
  doi = {10.1103/PhysRevB.13.5188},
  urldate = {2020-06-17},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Monkhorst_Pack/Monkhorst_Pack_1976_Special points for Brillouin-zone integrations.pdf}
}

@article{mori-sanchez2008,
  title = {Localization and {{Delocalization Errors}} in {{Density Functional Theory}} and {{Implications}} for {{Band-Gap Prediction}}},
  author = {{Mori-S{\'a}nchez}, Paula and Cohen, Aron J. and Yang, Weitao},
  year = {2008},
  month = apr,
  journal = {Phys. Rev. Lett.},
  volume = {100},
  number = {14},
  pages = {146401},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.100.146401},
  urldate = {2023-04-28},
  abstract = {The band-gap problem and other systematic failures of approximate exchange-correlation functionals are explained from an analysis of total energy for fractional charges. The deviation from the correct intrinsic linear behavior in finite systems leads to delocalization and localization errors in large and bulk systems. Functionals whose energy is convex for fractional charges such as the local density approximation display an incorrect apparent linearity in the bulk limit, due to the delocalization error. Concave functionals also have an incorrect apparent linearity in the bulk calculation, due to the localization error and imposed symmetry. This resolves an apparent paradox and identifies the physical nature of the error to be addressed to obtain accurate band gaps from density functional theory.},
  file = {/Users/celerity/Zotero/storage/Mori-Sánchez et_al/Mori-Sánchez et_al_2008_Localization and Delocalization Errors in Density Functional Theory and.pdf}
}

@article{mostofi2008,
  title = {Wannier90: {{A}} Tool for Obtaining Maximally-Localised {{Wannier}} Functions},
  shorttitle = {Wannier90},
  author = {Mostofi, Arash A. and Yates, Jonathan R. and Lee, Young-Su and Souza, Ivo and Vanderbilt, David and Marzari, Nicola},
  year = {2008},
  month = may,
  journal = {Computer Physics Communications},
  volume = {178},
  number = {9},
  pages = {685--699},
  issn = {0010-4655},
  doi = {10.1016/j.cpc.2007.11.016},
  urldate = {2020-03-06},
  abstract = {We present wannier90, a program for calculating maximally-localised Wannier functions (MLWF) from a set of Bloch energy bands that may or may not be attached to or mixed with other bands. The formalism works by minimising the total spread of the MLWF in real space. This is done in the space of unitary matrices that describe rotations of the Bloch bands at each k-point. As a result, wannier90 is independent of the basis set used in the underlying calculation to obtain the Bloch states. Therefore, it may be interfaced straightforwardly to any electronic structure code. The locality of MLWF can be exploited to compute band-structure, density of states and Fermi surfaces at modest computational cost. Furthermore, wannier90 is able to output MLWF for visualisation and other post-processing purposes. Wannier functions are already used in a wide variety of applications. These include analysis of chemical bonding in real space; calculation of dielectric properties via the modern theory of polarisation; and as an accurate and minimal basis set in the construction of model Hamiltonians for large-scale systems, in linear-scaling quantum Monte Carlo calculations, and for efficient computation of material properties, such as the anomalous Hall coefficient. wannier90 is freely available under the GNU General Public License from http://www.wannier.org/. Program summary Program title: wannier90 Catalogue identifier: AEAK\_v1\_0 Program summary URL: http://cpc.cs.qub.ac.uk/summaries/AEAK\_v1\_0.html Program obtainable from: CPC Program Library, Queen's University, Belfast, N. Ireland Licensing provisions: Standard CPC licence, http://cpc.cs.qub.ac.uk/licence/licence.html No. of lines in distributed program, including test data, etc.: 556\,495 No. of bytes in distributed program, including test data, etc.: 5\,709\,419 Distribution format: tar.gz Programming language: Fortran 90, perl Computer: any architecture with a Fortran 90 compiler Operating system: Linux, Windows, Solaris, AIX, Tru64 Unix, OSX RAM: 10 MB Word size: 32 or 64 Classification: 7.3 External routines:{$\bullet$}BLAS (http://www/netlib.org/blas).{$\bullet$}LAPACK (http://www.netlib.org/lapack). Both available under open-source licenses. Nature of problem: Obtaining maximally-localised Wannier functions from a set of Bloch energy bands that may or may not be entangled. Solution method: In the case of entangled bands, the optimally-connected subspace of interest is determined by minimising a functional which measures the subspace dispersion across the Brillouin zone. The maximally-localised Wannier functions within this subspace are obtained by subsequent minimisation of a functional that represents the total spread of the Wannier functions in real space. For the case of isolated energy bands only the second step of the procedure is required. Unusual features: Simple and user-friendly input system. Wannier functions and interpolated band structure output in a variety of file formats for visualisation. Running time: Test cases take 1 minute. References:[1]\,N. Marzari, D. Vanderbilt, Maximally localized generalized Wannier functions for composite energy bands, Phys. Rev. B 56 (1997) 12847.[2]\,I. Souza, N. Marzari, D. Vanderbilt, Maximally localized Wannier functions for entangled energy bands, Phys. Rev. B 65 (2001) 035109.},
  langid = {english},
  keywords = {\_tablet,Density-functional theory,Electronic structure,Wannier function},
  file = {/Users/celerity/Zotero/storage/Mostofi et_al/Mostofi et_al_2008_wannier90.pdf}
}

@article{mostofi2014,
  title = {An Updated Version of Wannier90: {{A}} Tool for Obtaining Maximally-Localised {{Wannier}} Functions},
  shorttitle = {An Updated Version of Wannier90},
  author = {Mostofi, Arash A. and Yates, Jonathan R. and Pizzi, Giovanni and Lee, Young-Su and Souza, Ivo and Vanderbilt, David and Marzari, Nicola},
  year = {2014},
  month = aug,
  journal = {Computer Physics Communications},
  volume = {185},
  number = {8},
  pages = {2309--2310},
  issn = {0010-4655},
  doi = {10.1016/j.cpc.2014.05.003},
  urldate = {2021-02-14},
  abstract = {wannier90 ~is a program for calculating maximally-localised Wannier functions (MLWFs) from a set of Bloch energy bands that may or may not be attached to or mixed with other bands. The formalism works by minimising the total spread of the MLWFs in real space. This is done in the space of unitary matrices that describe rotations of the Bloch bands at each k-point. As a result, wannier90 ~is independent of the basis set used in the underlying calculation to obtain the Bloch states. Therefore, it may be interfaced straightforwardly to any electronic structure code. The locality of MLWFs can be exploited to compute band-structure, density of states and Fermi surfaces at modest computational cost. Furthermore, wannier90 ~is able to output MLWFs for visualisation and other post-processing purposes. Wannier functions are already used in a wide variety of applications. These include analysis of chemical bonding in real space; calculation of dielectric properties via the modern theory of polarisation; and as an accurate and minimal basis set in the construction of model Hamiltonians for large-scale systems, in linear-scaling quantum Monte Carlo calculations, and for efficient computation of material properties, such as the anomalous Hall coefficient. We present here an updated version of wannier90, wannier90 ~2.0, including minor bug fixes and parallel (MPI) execution for band-structure interpolation and the calculation of properties such as density of states, Berry curvature and orbital magnetisation. wannier90 ~is freely available under the GNU General Public License from http://www.wannier.org/. New version program summary Program title: wannier90 Catalogue identifier: AEAK\_v2\_0 Program summary URL:http://cpc.cs.qub.ac.uk/summaries/AEAK\_v2\_0.html Program obtainable from: CPC Program Library, Queen's University, Belfast, N. Ireland Licensing provisions: GNU General Public License, version 2 No. of lines in distributed program, including test data, etc.: 930386 No. of bytes in distributed program, including test data, etc.: 47939902 Distribution format: tar.gz Programming language: Fortran90, perl. Computer: Any architecture with a Fortran 90 compiler. Operating system: Linux, Windows, Solaris, AIX, Tru64 Unix, OSX. Has the code been vectorised or parallelized?: Yes, parallelized using MPI. RAM: 10 Mb Classification: 7.3. External routines: {$\bullet$}BLAS (http://www/netlib.org/blas){$\bullet$}LAPACK (http://www.netlib.org/lapack){$\bullet$}MPI libraries (optional) for parallel executionCatalogue identifier of previous version: AEAK\_v1\_0 Journal reference of previous version: Comput. Phys. Comm. 178(2008)685 Does the new version supersede the previous version?: Yes Nature of problem: Obtaining maximally-localised Wannier functions [2] from a set of Bloch energy bands that may or may not be entangled, and using these Wannier functions to calculate electronic properties of materials. Solution method: In the case of entangled bands, the optimally-connected subspace of interest is determined by minimising a functional which measures the subspace dispersion across the Brillouin zone. The maximally-localised Wannier functions within this subspace are obtained by subsequent minimisation of a functional that represents the total spread of the Wannier functions in real space. For the case of isolated energy bands only the second step of the procedure is required [3, 4]. Reasons for new version: Addition of new functionality, minor bug fixes, and parallel (MPI) execution for parts of the code. Summary of revisions: Enhancements include: {$\bullet$}Spinor projections{$\bullet$}Improved plotting{$\bullet$}Parallel execution{$\bullet$}Calculation of van der Waals interactions{$\bullet$}Landauer--Buttiker and Boltzmann transport Full details are given in the CHANGE.log file, which can be found in the root directory of the distribution. Additional comments: The distribution file for this program is over 47 MB and therefore is not delivered directly when Download or Email is requested. Instead a html file giving details of how the program can be obtained is sent. Running time: Example calculations run in a few minutes. References: [1]A.A. Mostofi, J.R. Yates, Y.-S. Lee, I. Souza, D. Vanderbilt and N. Marzari, ``wannier90: A Tool for Obtaining Maximally-Localised Wannier Functions'', Comput. Phys. Commun. 178 (2008) 685[2]N. Marzari, A.A. Mostofi, J.R. Yates, I. Souza and D. Vanderbilt, ``Maximally-Localised Wannier Functions: Theory and Applications'', Rev. Mod. Phys. 84 (2012) 1419[3]N. Marzari and D. Vanderbilt, ``Maximally localized generalized Wannier functions for composite energy bands'', Phys. Rev. B 56 (1997) 12847[4]I. Souza, N. Marzari and D. Vanderbilt, ``Maximally localized Wannier functions for entangled energy bands'', Phys. Rev. B 65 (2001) 035109},
  langid = {english},
  keywords = {\_tablet,Density-functional theory,Electronic structure,Maximally-localised Wannier function},
  file = {/Users/celerity/Zotero/storage/Mostofi et_al/Mostofi et_al_2014_An updated version of wannier90.pdf}
}

@article{panati2013,
  title = {Bloch {{Bundles}}, {{Marzari-Vanderbilt Functional}} and {{Maximally Localized Wannier Functions}}},
  author = {Panati, Gianluca and Pisante, Adriano},
  year = {2013},
  month = sep,
  journal = {Commun. Math. Phys.},
  volume = {322},
  number = {3},
  pages = {835--875},
  issn = {1432-0916},
  doi = {10.1007/s00220-013-1741-y},
  urldate = {2021-06-27},
  abstract = {We consider a periodic Schr{\"o}dinger operator and the composite Wannier functions corresponding to a relevant family of its Bloch bands, separated by a gap from the rest of the spectrum. We study the associated localization functional introduced in Marzari and Vanderbilt (Phys Rev B 56:12847--12865, 1997) and we prove some results about the existence and exponential localization of its minimizers, in dimension \$\$\{d {\textbackslash}leq 3\}\$\$. The proof exploits ideas and methods from the theory of harmonic maps between Riemannian manifolds.},
  langid = {english},
  file = {/Users/celerity/Zotero/storage/Panati_Pisante/Panati_Pisante_2013_Bloch Bundles, Marzari-Vanderbilt Functional and Maximally Localized Wannier.pdf}
}

@article{perdew1982,
  title = {Density-{{Functional Theory}} for {{Fractional Particle Number}}: {{Derivative Discontinuities}} of the {{Energy}}},
  shorttitle = {Density-{{Functional Theory}} for {{Fractional Particle Number}}},
  author = {Perdew, John P. and Parr, Robert G. and Levy, Mel and Balduz, Jose L.},
  year = {1982},
  month = dec,
  journal = {Phys. Rev. Lett.},
  volume = {49},
  number = {23},
  pages = {1691--1694},
  issn = {0031-9007},
  doi = {10.1103/PhysRevLett.49.1691},
  urldate = {2020-01-20},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Perdew et_al/Perdew et_al_1982_Density-Functional Theory for Fractional Particle Number.pdf}
}

@article{perdew1996,
  title = {Generalized {{Gradient Approximation Made Simple}}},
  author = {Perdew, John P. and Burke, Kieron and Ernzerhof, Matthias},
  year = {1996},
  month = oct,
  journal = {Phys. Rev. Lett.},
  volume = {77},
  number = {18},
  pages = {3865--3868},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.77.3865},
  urldate = {2020-10-07},
  abstract = {Generalized gradient approximations (GGA's) for the exchange-correlation energy improve upon the local spin density (LSD) description of atoms, molecules, and solids. We present a simple derivation of a simple GGA, in which all parameters (other than those in LSD) are fundamental constants. Only general features of the detailed construction underlying the Perdew-Wang 1991 (PW91) GGA are invoked. Improvements over PW91 include an accurate description of the linear response of the uniform electron gas, correct behavior under uniform scaling, and a smoother potential.},
  file = {/Users/celerity/Zotero/storage/Perdew et_al/CommentZhangYang_Perdew et_al_1996_Generalized Gradient Approximation Made Simple.pdf;/Users/celerity/Zotero/storage/Perdew et_al/Erratum_Perdew et_al_1996_Generalized Gradient Approximation Made Simple.pdf;/Users/celerity/Zotero/storage/Perdew et_al/Perdew et_al_1996_Generalized Gradient Approximation Made Simple.pdf;/Users/celerity/Zotero/storage/Perdew et_al/ReplyToComment_Perdew et_al_1996_Generalized Gradient Approximation Made Simple.pdf}
}

@article{pizzi2020,
  title = {Wannier90 as a Community Code: New Features and Applications},
  shorttitle = {Wannier90 as a Community Code},
  author = {Pizzi, Giovanni and Vitale, Valerio and Arita, Ryotaro and Bl{\"u}gel, Stefan and Freimuth, Frank and G{\'e}ranton, Guillaume and Gibertini, Marco and Gresch, Dominik and Johnson, Charles and Koretsune, Takashi and {Iba{\~n}ez-Azpiroz}, Julen and Lee, Hyungjun and Lihm, Jae-Mo and Marchand, Daniel and Marrazzo, Antimo and Mokrousov, Yuriy and Mustafa, Jamal I and Nohara, Yoshiro and Nomura, Yusuke and Paulatto, Lorenzo and Ponc{\'e}, Samuel and Ponweiser, Thomas and Qiao, Junfeng and Th{\"o}le, Florian and Tsirkin, Stepan S and Wierzbowska, Ma{\l}gorzata and Marzari, Nicola and Vanderbilt, David and Souza, Ivo and Mostofi, Arash A and Yates, Jonathan R},
  year = {2020},
  month = apr,
  journal = {J. Phys.: Condens. Matter},
  volume = {32},
  number = {16},
  pages = {165902},
  issn = {0953-8984, 1361-648X},
  doi = {10.1088/1361-648X/ab51ff},
  urldate = {2020-03-06},
  abstract = {Wannier90 is an open-source computer program for calculating maximally-localised Wannier functions (MLWFs) from a set of Bloch states. It is interfaced to many widely used electronicstructure codes thanks to its independence from the basis sets representing these Bloch states. In the past few years the development of Wannier90 has transitioned to a community-driven model; this has resulted in a number of new developments that have been recently released in Wannier90 v3.0. In this article we describe these new functionalities, that include the implementation of new features for wannierisation and disentanglement (symmetry-adapted Wannier functions, selectively-localised Wannier functions, selected columns of the density matrix) and the ability to calculate new properties (shift currents and Berry-curvature dipole, and a new interface to many-body perturbation theory); performance improvements, including parallelisation of the core code; enhancements in functionality (support for spinor-valued Wannier functions, more accurate methods to interpolate quantities in the Brillouin zone); improved usability (improved plotting routines, integration with high-throughput automation frameworks), as well as the implementation of modern software engineering practices (unit testing, continuous integration, and automatic source-code documentation). These new features, capabilities, and code development model aim to further sustain and expand the community uptake and range of applicability, that nowadays spans complex and accurate dielectric, electronic, magnetic, optical, topological and transport properties of materials.},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Pizzi et_al/Pizzi et_al_2020_Wannier90 as a community code.pdf}
}

@article{polak1969,
  title = {{Note sur la convergence de m{\'e}thodes de directions conjugu{\'e}es}},
  author = {Polak, E. and Ribiere, G.},
  year = {1969},
  journal = {R.I.R.O.},
  volume = {3},
  number = {16},
  pages = {35--43},
  publisher = {EDP Sciences},
  issn = {0373-8000, 2777-3515},
  doi = {10.1051/m2an/196903R100351},
  urldate = {2024-07-31},
  abstract = {ESAIM: Mathematical Modelling and Numerical Analysis, an international journal on applied mathematics},
  copyright = {{\copyright} AFCET 1969},
  langid = {french},
  file = {/Users/celerity/Zotero/storage/FZ2UMDYW/Polak and Ribiere - 1969 - Note sur la convergence de méthodes de directions .pdf}
}

@book{press1992,
  title = {Numerical {{Recipes}} in {{FORTRAN}}: {{The Art}} of {{Scientific Computing}}},
  shorttitle = {Numerical {{Recipes}} in {{Fortran}}},
  author = {Press, William H. and Teukolsky, Saul A. and Vetterling, William T. and Flannery, Brian P.},
  year = {1992},
  series = {Fortran {{Numerical Recipes}}},
  edition = {2},
  volume = {1},
  publisher = {Cambridge University Press},
  address = {The Pitt Building, Trumpington Street, Cambridge CB2 1RP},
  isbn = {0-521-43064-X},
  langid = {english}
}

@book{Resta:893386,
  title = {Berry's Phase and Geometric Quantum Distance. Macroscopic Polarization and Electron Localization},
  author = {Resta, Raffaele},
  year = {2000},
  series = {Troisi{\`e}me Cycle de La Physique En {{Suisse}} Romande},
  publisher = {EPFL. Lausanne},
  address = {Lausanne}
}

@article{rutt2006,
  title = {Reversible Lithium Insertion and Copper Extrusion in Layered Oxysulfides},
  author = {Rutt, Oliver J. and Williams, Gareth R. and Clarke, Simon J.},
  year = {2006},
  month = jul,
  journal = {Chem. Commun.},
  number = {27},
  pages = {2869--2871},
  publisher = {The Royal Society of Chemistry},
  issn = {1364-548X},
  doi = {10.1039/B605105G},
  urldate = {2024-07-31},
  abstract = {All of the copper in the layered oxysulfides Sr2MnO2Cu1.5S2 and Sr2MnO2Cu3.5S3 may be extruded as the element and the copper ions replaced quasi-reversibly by lithium ions in reductive topotactic ion exchange reactions; dramatic changes in magnetic properties result.},
  langid = {english},
  file = {/Users/celerity/Zotero/storage/RFFMJGYN/Rutt et al. - 2006 - Reversible lithium insertion and copper extrusion .pdf}
}

@article{shelley2011,
  title = {Automated Quantum Conductance Calculations Using Maximally-Localised {{Wannier}} Functions},
  author = {Shelley, Matthew and Poilvert, Nicolas and Mostofi, Arash A. and Marzari, Nicola},
  year = {2011},
  month = oct,
  journal = {Computer Physics Communications},
  volume = {182},
  number = {10},
  pages = {2174--2183},
  issn = {0010-4655},
  doi = {10.1016/j.cpc.2011.05.017},
  urldate = {2024-07-31},
  abstract = {A robust, user-friendly, and automated method to determine quantum conductance in quasi-one-dimensional systems is presented. The scheme relies upon an initial density-functional theory calculation in a specific geometry after which the ground-state eigenfunctions are transformed to a maximally-localised Wannier function (MLWF) basis. In this basis, our novel algorithms manipulate and partition the Hamiltonian for the calculation of coherent electronic transport properties within the Landauer--Buttiker formalism. Furthermore, we describe how short-ranged Hamiltonians in the MLWF basis can be combined to build model Hamiltonians of large ({$>$}10,000 atom) disordered systems without loss of accuracy. These automated algorithms have been implemented in the Wannier90 code (Mostofi et al., 2008) [1], which is interfaced to a number of electronic structure codes such as Quantum-ESPRESSO, AbInit, Wien2k, SIESTA and FLEUR. We apply our methods to an Al atomic chain with a Na defect, an axially heterostructured Si/Ge nanowire and to a spin-polarised defect on a zigzag graphene nanoribbon.},
  keywords = {Density-functional theory,Electronic structure,Transport,Wannier function,Wannier90},
  file = {/Users/celerity/Zotero/storage/RBXB8PMP/Shelley et al. - 2011 - Automated quantum conductance calculations using m.pdf}
}

@article{silvestrelli1999a,
  title = {Water {{Molecule Dipole}} in the {{Gas}} and in the {{Liquid Phase}}},
  author = {Silvestrelli, Pier Luigi and Parrinello, Michele},
  year = {1999},
  month = apr,
  journal = {Phys. Rev. Lett.},
  volume = {82},
  number = {16},
  pages = {3308--3311},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.82.3308},
  urldate = {2024-07-31},
  abstract = {We study with ab initio molecular dynamics the change that the electric dipole moment of water molecules undergoes in passing from the gas to the liquid phase. Our analysis is based on the recently introduced maximally localized Wannier functions and is devoid of the ambiguities that have affected previous attempts. We find that in the liquid the dipole moment has an average value of about 3 D, 60\% higher than in the gas phase. This value is much larger than is currently assumed (2.6 D). Furthermore, a broad distribution around this average value is observed. The relevance of these results for current modeling of water is discussed.},
  file = {/Users/celerity/Zotero/storage/VDUNYVI7/Silvestrelli and Parrinello - 1999 - Water Molecule Dipole in the Gas and in the Liquid.pdf}
}

@article{silvestrelli1999b,
  title = {Erratum: {{Water Molecule Dipole}} in the {{Gas}} and in the {{Liquid Phase}} [{{Phys}}. {{Rev}}. {{Lett}}. 82, 3308 (1999)]},
  shorttitle = {Erratum},
  author = {Silvestrelli, Pier Luigi and Parrinello, Michele},
  year = {1999},
  month = jun,
  journal = {Phys. Rev. Lett.},
  volume = {82},
  number = {26},
  pages = {5415--5415},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.82.5415},
  urldate = {2024-07-31},
  abstract = {DOI:https://doi-org.proxy.lib.duke.edu/10.1103/PhysRevLett.82.5415},
  file = {/Users/celerity/Zotero/storage/5VTQKPWZ/Silvestrelli and Parrinello - 1999 - Erratum Water Molecule Dipole in the Gas and in t.pdf}
}

@article{silvestrelli1999c,
  title = {Structural, Electronic, and Bonding Properties of Liquid Water from First Principles},
  author = {Silvestrelli, Pier Luigi and Parrinello, Michele},
  year = {1999},
  month = aug,
  journal = {The Journal of Chemical Physics},
  volume = {111},
  number = {8},
  pages = {3572--3580},
  issn = {0021-9606},
  doi = {10.1063/1.479638},
  urldate = {2024-07-31},
  abstract = {We study, from first principles, structural, electronic, and bonding properties of liquid water. Our system is twice as large as that used in previous ab initio simulations and our computed structural properties are in good agreement with the most recent neutron scattering experiments. Moreover, the use of a novel technique, based on the generation of maximally localized Wannier functions, allowed us to describe the molecular charge distribution and the polarization effects in liquid water with a degree of accuracy not previously possible. We find that, in the liquid phase, the water molecule dipole moment has a broad distribution around an average value of about 3.0{\enspace}D. This value is 60\% higher than that of the gas phase and significantly larger than most previous estimates. A considerable increase is also observed in the magnitude of the average eigenvalues of the quadrupole moment tensor. We also find that the anisotropy of the electronic charge distribution of the water molecule is reduced in the liquid. The relevance of these results for current modeling of liquid water is discussed.},
  file = {/Users/celerity/Zotero/storage/GQEF7A34/Silvestrelli and Parrinello - 1999 - Structural, electronic, and bonding properties of .pdf}
}

@article{souza2001,
  title = {Maximally Localized {{Wannier}} Functions for Entangled Energy Bands},
  author = {Souza, Ivo and Marzari, Nicola and Vanderbilt, David},
  year = {2001},
  month = dec,
  journal = {Phys. Rev. B},
  volume = {65},
  number = {3},
  pages = {035109},
  issn = {0163-1829, 1095-3795},
  doi = {10.1103/PhysRevB.65.035109},
  urldate = {2020-07-23},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Souza et_al/Souza et_al_2001_Maximally localized Wannier functions for entangled energy bands.pdf}
}

@article{stengel2008,
  title = {Self-Interaction Correction with {{Wannier}} Functions},
  author = {Stengel, Massimiliano and Spaldin, Nicola A.},
  year = {2008},
  month = apr,
  journal = {Phys. Rev. B},
  volume = {77},
  number = {15},
  pages = {155106},
  issn = {1098-0121, 1550-235X},
  doi = {10.1103/PhysRevB.77.155106},
  urldate = {2020-05-07},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Stengel_Spaldin/Stengel_Spaldin_2008_Self-interaction correction with Wannier functions.pdf}
}

@article{su2020,
  title = {Preserving {{Symmetry}} and {{Degeneracy}} in the {{Localized Orbital Scaling Correction Approach}}},
  author = {Su, Neil Qiang and Mahler, Aaron and Yang, Weitao},
  year = {2020},
  month = feb,
  journal = {J. Phys. Chem. Lett.},
  volume = {11},
  number = {4},
  pages = {1528--1535},
  issn = {1948-7185, 1948-7185},
  doi = {10.1021/acs.jpclett.9b03888},
  urldate = {2020-02-21},
  abstract = {Symmetry is a fundamental concept that plays a critical role in many chemical and physical phenomena and processes, which highlights the importance of theoretical methods to correctly handle symmetry. The recently developed localized orbital scaling correction (LOSC1) shows great improvement on the description of band gaps, photoemission spectra, and dissociation limits of cationic species. However, issues remain with LOSC1 in dealing with the symmetry and degeneracy of electronic states, which are also relevant to other methods using localization. In this work, we utilize a new method that deals with the physicalspace and the energy-space localization on an equal footing. The resulting localized orbitals, i.e., orbitalets, are able to maintain more symmetry and the desired state degeneracy, which is important in calculating the electronic structure of both molecules and periodic bulk systems. Furthermore, the curvature matrix is redefined to improve potential energy curves for systems with stretched bonds, while retaining the correct dissociation limits. This new approach, termed LOSC2, includes only two fitting parameters. It maintains accuracy similar to that of LOSC1 over many properties, while overcoming LOSC1's deficiencies in symmetry and degeneracy. Our tests have shown that LOSC2 orbitalets possess the full- or subgroup of molecular symmetry if allowed, which preserves the state degeneracy. Tests on differently sized planar annulenes, odd-numbered allenes, and triphenylene again verify that LOSC2 is able to maintain the state degeneracy, while LOSC1 cannot. All the tests demonstrate the advantage of LOSC2 in the calculation of molecular systems and its potential for application to periodic bulk systems.},
  langid = {english},
  keywords = {\_tablet},
  file = {/Users/celerity/Zotero/storage/Su et_al/SI_Su et_al_2020_Preserving Symmetry and Degeneracy in the Localized Orbital Scaling Correction.pdf;/Users/celerity/Zotero/storage/Su et_al/Su et_al_2020_Preserving Symmetry and Degeneracy in the Localized Orbital Scaling Correction.pdf}
}

@article{subotnik2009,
  title = {The Initial and Final States of Electron and Energy Transfer Processes: {{Diabatization}} as Motivated by System-Solvent Interactions},
  shorttitle = {The Initial and Final States of Electron and Energy Transfer Processes},
  author = {Subotnik, Joseph E. and Cave, Robert J. and Steele, Ryan P. and Shenvi, Neil},
  year = {2009},
  month = jun,
  journal = {The Journal of Chemical Physics},
  volume = {130},
  number = {23},
  pages = {234102},
  issn = {0021-9606},
  doi = {10.1063/1.3148777},
  urldate = {2024-07-31},
  abstract = {For a system which undergoes electron or energy transfer in a polar solvent, we define the diabatic states to be the initial and final states of the system, before and after the nonequilibrium transfer process. We consider two models for the system-solvent interactions: A solvent which is linearly polarized in space and a solvent which responds linearly to the system. From these models, we derive two new schemes for obtaining diabatic states from ab initio calculations of the isolated system in the absence of solvent. These algorithms resemble standard approaches for orbital localization, namely, the Boys and Edmiston--Ruedenberg (ER) formalisms. We show that Boys localization is appropriate for describing electron transfer [Subotnik et al., J. Chem. Phys.\hphantom{,}129, 244101 (2008)] while ER describes both electron and energy transfer. Neither the Boys nor the ER methods require definitions of donor or acceptor fragments and both are computationally inexpensive. We investigate one chemical example, the case of oligomethylphenyl-3, and we provide attachment/detachment plots whereby the ER diabatic states are seen to have localized electron-hole pairs.},
  file = {/Users/celerity/Zotero/storage/QQXWM5P8/Subotnik et al. - 2009 - The initial and final states of electron and energ.pdf}
}

@article{subotnik2009a,
  title = {The Initial and Final States of Electron and Energy Transfer Processes: {{Diabatization}} as Motivated by System-Solvent Interactions},
  shorttitle = {The Initial and Final States of Electron and Energy Transfer Processes},
  author = {Subotnik, Joseph E. and Cave, Robert J. and Steele, Ryan P. and Shenvi, Neil},
  year = {2009},
  month = jun,
  journal = {The Journal of Chemical Physics},
  volume = {130},
  number = {23},
  pages = {234102},
  issn = {0021-9606},
  doi = {10.1063/1.3148777},
  urldate = {2024-08-05},
  abstract = {For a system which undergoes electron or energy transfer in a polar solvent, we define the diabatic states to be the initial and final states of the system, before and after the nonequilibrium transfer process. We consider two models for the system-solvent interactions: A solvent which is linearly polarized in space and a solvent which responds linearly to the system. From these models, we derive two new schemes for obtaining diabatic states from ab initio calculations of the isolated system in the absence of solvent. These algorithms resemble standard approaches for orbital localization, namely, the Boys and Edmiston--Ruedenberg (ER) formalisms. We show that Boys localization is appropriate for describing electron transfer [Subotnik et al., J. Chem. Phys.\hphantom{,}129, 244101 (2008)] while ER describes both electron and energy transfer. Neither the Boys nor the ER methods require definitions of donor or acceptor fragments and both are computationally inexpensive. We investigate one chemical example, the case of oligomethylphenyl-3, and we provide attachment/detachment plots whereby the ER diabatic states are seen to have localized electron-hole pairs.},
  file = {/Users/celerity/Zotero/storage/2WC563PY/Subotnik et al. - 2009 - The initial and final states of electron and energ.pdf}
}

@misc{tiesinga2020,
  title = {The 2018 {{CODATA Recommended Values}} of the {{Fundamental Physical Constants}}},
  author = {Tiesinga, E. and Mohr, P. J. and Newell, D. B. and Taylor, B. N.},
  year = {2020},
  urldate = {2024-07-31},
  howpublished = {https://physics.nist.gov/cuu/Constants/index.html}
}

@article{vansetten2018,
  title = {The {{PseudoDojo}}: {{Training}} and Grading a 85 Element Optimized Norm-Conserving Pseudopotential Table},
  shorttitle = {The {{PseudoDojo}}},
  author = {{van Setten}, M. J. and Giantomassi, M. and Bousquet, E. and Verstraete, M. J. and Hamann, D. R. and Gonze, X. and Rignanese, G. -M.},
  year = {2018},
  month = may,
  journal = {Computer Physics Communications},
  volume = {226},
  pages = {39--54},
  issn = {0010-4655},
  doi = {10.1016/j.cpc.2018.01.012},
  urldate = {2023-01-16},
  abstract = {First-principles calculations in crystalline structures are often performed with a planewave basis set. To make the number of basis functions tractable two approximations are usually introduced: core electrons are frozen and the diverging Coulomb potential near the nucleus is replaced by a smoother expression. The norm-conserving pseudopotential was the first successful method to apply these approximations in a fully ab initio way. Later on, more efficient and more exact approaches were developed based on the ultrasoft and the projector augmented wave formalisms. These formalisms are however more complex and developing new features in these frameworks is usually more difficult than in the norm-conserving framework. Most of the existing tables of norm-conserving pseudopotentials, generated long ago, do not include the latest developments, are not systematically tested or are not designed primarily for high precision. In this paper, we present our PseudoDojo framework for developing and testing full tables of pseudopotentials, and demonstrate it with a new table generated with the ONCVPSP approach. The PseudoDojo is an open source project, building on the AbiPy package, for developing and systematically testing pseudopotentials. At present it contains 7 different batteries of tests executed with ABINIT, which are performed as a function of the energy cutoff. The results of these tests are then used to provide hints for the energy cutoff for actual production calculations. Our final set contains 141 pseudopotentials split into a standard and a stringent accuracy table. In total around 70,000 calculations were performed to test the pseudopotentials. The process of developing the final table led to new insights into the effects of both the core-valence partitioning and the non-linear core corrections on the stability, convergence, and transferability of norm-conserving pseudopotentials. The PseudoDojo hence provides a set of pseudopotentials and general purpose tools for further testing and development, focusing on highly accurate calculations and their use in the development of ab initio packages. The pseudopotential files are available on the PseudoDojo web-interface pseudo-dojo.org under the name NC (ONCVPSP) v0.4 in the psp8, UPF2, and PSML 1.1 formats. The webinterface also provides the inputs, which are compatible with the 3.3.1 and higher versions of ONCVPSP. All tests have been performed with ABINIT 8.4.},
  langid = {english},
  keywords = {Density functional theory,Electronic structure,First-principles calculation,Pseudopotential},
  file = {/Users/celerity/Zotero/storage/van Setten et_al/van Setten et_al_2018_The PseudoDojo.pdf}
}

@article{wannier1937,
  title = {The {{Structure}} of {{Electronic Excitation Levels}} in {{Insulating Crystals}}},
  author = {Wannier, Gregory H.},
  year = {1937},
  month = aug,
  journal = {Phys. Rev.},
  volume = {52},
  number = {3},
  pages = {191--197},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRev.52.191},
  urldate = {2023-02-23},
  abstract = {In this article, a method is devised to study the energy spectrum for an excited electron configuration in an ideal crystal. The configuration studied consists of a single excited electron taken out of a full band of N electrons. The multiplicity of the state is N2. It is shown that because of the Coulomb attraction between the electron and its hole N85 states are split off from the bottom of the excited Bloch band; for these states the electron cannot escape its hole completely. The analogy of these levels to the spectrum of an atom or molecule is worked out quantitatively. The bottom of the Bloch band appears as "ionization potential" and the Bloch band itself as the continuum above this threshold energy.},
  file = {/Users/celerity/Zotero/storage/Wannier/Wannier_1937_The Structure of Electronic Excitation Levels in Insulating Crystals.pdf}
}

@article{wing2021,
  title = {Band Gaps of Crystalline Solids from {{Wannier-localization}}--Based Optimal Tuning of a Screened Range-Separated Hybrid Functional},
  author = {Wing, Dahvyd and Ohad, Guy and Haber, Jonah B. and Filip, Marina R. and Gant, Stephen E. and Neaton, Jeffrey B. and Kronik, Leeor},
  year = {2021},
  month = aug,
  journal = {Proc Natl Acad Sci USA},
  volume = {118},
  number = {34},
  pages = {e2104556118},
  issn = {0027-8424, 1091-6490},
  doi = {10.1073/pnas.2104556118},
  urldate = {2022-03-04},
  abstract = {Accurate prediction of fundamental band gaps of crystalline solid-state systems entirely within density functional theory is a long-standing challenge. Here, we present a simple and inexpensive method that achieves this by means of nonempirical optimal tuning of the parameters of a screened range-separated hybrid functional. The tuning involves the enforcement of an ansatz that generalizes the ionization potential theorem to the removal of an electron from an occupied state described by a localized Wannier function in a modestly sized supercell calculation. The method is benchmarked against experiment for a set of systems ranging from narrow band-gap semiconductors to large band-gap insulators, spanning a range of fundamental band gaps from 0.2 to 14.2 electronvolts (eV), and is found to yield quantitative accuracy across the board, with a mean absolute error of {$\sim$}0.1 eV and a maximal error of {$\sim$}0.2 eV.},
  langid = {english},
  file = {/Users/celerity/Zotero/storage/Wing et_al/SI_Wing et_al_2021_Band gaps of crystalline solids from Wannier-localization–based optimal tuning.pdf;/Users/celerity/Zotero/storage/Wing et_al/Wing et_al_2021_Band gaps of crystalline solids from Wannier-localization–based optimal tuning.pdf}
}

==> anc/cu_k10e100b23w17.csv <==
00,<r>_x,<r>_y,<r>_z,(r-<r>)^2,<h>,<h^2>,occ
02,-0.0000,0.0000,-0.0000,0.155525,-95.528687,0.000018,1.000000
04,0.0000,0.0000,0.0000,0.186959,-52.928957,0.000814,1.000000
01,0.0000,-0.0000,0.0000,0.186943,-52.928955,0.000811,1.000000
03,-0.0000,-0.0000,-0.0000,0.186958,-52.928954,0.000811,1.000000
09,-0.1631,-0.0051,0.0045,1.326589,13.553628,3.061090,0.999942
06,-0.0038,-0.0046,-0.0073,0.705379,14.072693,1.235276,0.999963
07,-0.0063,0.0014,-0.0177,0.793226,14.078952,1.528006,0.999943
05,-0.0068,-0.0050,0.0046,0.709318,14.085334,1.248489,0.999958
08,0.0096,0.0045,-0.0013,0.803549,14.121215,1.528358,0.999958
14,1.0363,0.9041,-0.8420,4.926801,16.988522,7.848977,0.961374
13,0.6418,-1.0563,-0.3213,7.008280,26.141562,16.535585,0.037470
12,-0.4665,-0.0404,1.4063,7.196124,32.475400,19.176457,0.000564
15,-0.4218,1.0018,1.0964,7.318156,32.739401,20.308781,0.000827
10,0.0123,0.0419,-0.0969,12.324220,39.582046,8.504523,0.000001
11,1.1162,-0.7577,-1.2117,13.706412,45.246294,12.532017,0.000000
16,1.1295,-1.5696,-1.3568,11.206204,51.485678,15.577288,0.000000
17,1.1818,-0.9269,0.0903,8.954952,55.296748,12.405831,0.000000


==> anc/ethylene_a10e60b36w36.csv <==
00,<r>_x,<r>_y,<r>_z,(r-<r>)^2,<h>,<h^2>,occ
01,-0.0000,-0.0000,0.0000,0.983945,-18.612524,0.000174,1.000000
02,0.0001,0.0000,0.0000,1.784198,-13.889465,0.000596,0.999997
03,0.0002,-0.0000,-0.0001,1.633431,-11.218850,0.003959,0.999974
04,-0.0004,0.0000,0.0000,1.497676,-9.940055,0.005812,0.999947
05,-0.0010,-0.0000,-0.0000,2.015195,-8.185370,0.007015,0.999939
06,0.0000,0.0000,-0.0002,1.329210,-6.559715,0.010217,0.999856
07,0.0007,0.0000,0.0014,2.009921,-0.717311,0.135739,0.000000
23,-1.1695,2.1974,-0.1999,3.337830,1.292702,1.286921,0.000025
16,-1.1696,-2.1974,-0.2001,3.337846,1.292738,1.286973,0.000025


==> anc/si_k4e60b34w30_fronts.csv <==
00,<r>_x,<r>_y,<r>_z,(r-<r>)^2,<h>,<h^2>,occ
03,-0.7273,-0.6394,-0.7274,2.357579,-3.234141,1.681126,0.999992
08,0.2355,0.5311,0.2360,4.824702,0.528461,3.594108,0.999453
12,-0.3476,-1.2893,-1.5917,4.296241,3.738779,1.693098,0.997848
01,-1.5941,-1.2878,-0.3466,4.294985,3.738866,1.692406,0.997860
14,-0.0505,2.6608,2.7073,4.845865,10.548782,4.084945,0.001534
02,1.2678,0.0730,1.2995,4.853594,10.569209,4.085532,0.001481
05,1.4140,-1.3094,-2.7687,4.916316,10.693759,4.064643,0.000875
07,0.0238,1.3053,1.3575,4.907699,10.711160,4.088860,0.000869
06,-0.0182,0.0123,0.0392,8.239568,15.653925,3.218761,0.000047
13,-0.8270,-0.8582,-1.3807,8.298693,15.739891,2.969253,0.000037

